Fault-Tolerant Partial Replication in Large-Scale Database Systems

We investigate a decentralised approach to committing transactions in a replicated database, under partial replication. Previous protocols either re-execute transactions entirely and/or compute a total order of transactions. In contrast, ours applies update values, and orders only conflicting transactions. It results that transactions execute faster, and distributed databases commit in small committees. Both effects contribute to preserve scalability as the number of databases and transactions increase. Our algorithm ensures serializability, and is live and safe in spite of faults.

==> bibnourl.sh <==
#! /bin/sh

mkdir -p tmp
for b in "$@"
 do
 sed < $b > tmp/$b -e 's/^[[:space:]]*note[[:space:]]*=[[:space:]]*{\\url.*//'
 done

